Beyond Reweighting: Certified Improvements from New Transitions in Discrete MCMC

Optimizing transition probabilities on a fixed grap may leave substantial limitations on the efficiency of reversible Markov chain Monte Carlo (MCMC). We develop a framework for transition-support design that considers both allowed transitions and their stationary flows. For a fixed target distribution, observable, and node-flow budget, we derive a necessary and sufficient dual condition for support augmentation to strictly reduce the optimal value of the asymptotic variance, together with computable primal--dual certificates that establish improvements over every admissible original-support reweighting. We also construct a family in which adding a single edge reduces integrated autocorrelation time by an $\Omega(n)$ factor relative to optimal original-support weighting, demonstrating that structural limitations can impose arbitrarily large relative losses in estimation efficiency. To realize these gains, we investigate energy-informed edge selection and constrained stationary-flow optimization. Experiments on molecular and Ising state graphs distinguish the potential value of new transitions from the performance of kernels constructed on them: on identical augmented Ising supports, full weight optimization certifies strict improvements in 24/24 conditions, whereas degree-based Metropolis--Hastings weighting certifies none. Our results provide a principled approach to characterizing, certifying, and exploiting transition-support improvements in explicitly represented finite state spaces.

==> anc/README.txt <==
Verification materials for Beyond Reweighting

Extract the complete source archive and run these commands from its root
with Python 3.9 or later. Both scripts use the standard library.

    python3 anc/verify_witness.py
    python3 anc/rebuild_ising_table.py

The first script checks the exact analytic witness and the strict IACT
separation for the 32-state, two-clique example. The second checks that
the four reported 20% Ising contrasts match the typeset table. Recomputing
empirical estimates and certificates requires the original per-condition
records and empirical witness bundles.


==> anc/analytic_witness.json <==
{
  "description": "Analytic uniform-target two-clique construction with m = 11.",
  "self_loop_floor": "1/20",
  "pi": ["1/32", "1/32", "1/32", "1/32", "1/32", "1/32", "1/32", "1/32", "1/32", "1/32", "1/32", "1/32", "1/32", "1/32", "1/32", "1/32", "1/32", "1/32", "1/32", "1/32", "1/32", "1/32", "1/32", "1/32", "1/32", "1/32", "1/32", "1/32", "1/32", "1/32", "1/32", "1/32"],
  "observable": [1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1],
  "base_edges": [
    [0, 1],
    [0, 2],
    [0, 3],
    [0, 4],
    [0, 5],
    [0, 6],
    [0, 7],
    [0, 8],
    [0, 9],
    [0, 10],
    [0, 11],
    [1, 2],
    [1, 3],
    [1, 4],
    [1, 5],
    [1, 6],
    [1, 7],
    [1, 8],
    [1, 9],
    [1, 10],
    [2, 3],
    [2, 4],
    [2, 5],
    [2, 6],
    [2, 7],
    [2, 8],
    [2, 9],
    [2, 10],
    [3, 4],
    [3, 5],
    [3, 6],
    [3, 7],
    [3, 8],
    [3, 9],
    [3, 10],
    [4, 5],
    [4, 6],
    [4, 7],
    [4, 8],
    [4, 9],
    [4, 10],
    [5, 6],
    [5, 7],
    [5, 8],
    [5, 9],
    [5, 10],
    [6, 7],
    [6, 8],
    [6, 9],
    [6, 10],
    [7, 8],
    [7, 9],
    [7, 10],
    [8, 9],
    [8, 10],
    [9, 10],
    [11, 12],
    [12, 13],
    [13, 14],
    [14, 15],
    [15, 16],
    [16, 17],
    [17, 18],
    [18, 19],
    [19, 20],
    [20, 21],
    [21, 22],
    [21, 23],
    [21, 24],
    [21, 25],
    [21, 26],
    [21, 27],
    [21, 28],
    [21, 29],
    [21, 30],
    [21, 31],
    [22, 23],
    [22, 24],
    [22, 25],
    [22, 26],
    [22, 27],
    [22, 28],
    [22, 29],
    [22, 30],
    [22, 31],
    [23, 24],
    [23, 25],
    [23, 26],
    [23, 27],
    [23, 28],
    [23, 29],
    [23, 30],
    [23, 31],
    [24, 25],
    [24, 26],
    [24, 27],
    [24, 28],
    [24, 29],
    [24, 30],
    [24, 31],
    [25, 26],
    [25, 27],
    [25, 28],
    [25, 29],
    [25, 30],
    [25, 31],
    [26, 27],
    [26, 28],
    [26, 29],
    [26, 30],
    [26, 31],
    [27, 28],
    [27, 29],
    [27, 30],
    [27, 31],
    [28, 29],
    [28, 30],
    [28, 31],
    [29, 30],
    [29, 31],
    [30, 31]
  ],
  "added_edges": [
    [0, 21]
  ],
  "base_potential": ["2420/19", "2420/19", "2420/19", "2420/19", "2420/19", "2420/19", "2420/19", "2420/19", "2420/19", "2420/19", "2420/19", "2200/19", "1980/19", "1760/19", "1540/19", "1320/19", "1100/19", "880/19", "660/19", "440/19", "220/19", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"],
  "base_node_prices": ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "48400/361", "48400/361", "48400/361", "48400/361", "48400/361", "48400/361", "48400/361", "48400/361", "48400/361", "48400/361", "48400/361", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"],
  "augmented_flow": [
    [0, 1, "19/25600", "-1/32"],
    [0, 2, "19/25600", "-1/32"],
    [0, 3, "19/25600", "-1/32"],
    [0, 4, "19/25600", "-1/32"],
    [0, 5, "19/25600", "-1/32"],
    [0, 6, "19/25600", "-1/32"],
    [0, 7, "19/25600", "-1/32"],
    [0, 8, "19/25600", "-1/32"],
    [0, 9, "19/25600", "-1/32"],
    [0, 10, "19/25600", "-1/32"],
    [0, 11, "19/2560", "0"],
    [0, 21, "19/2560", "11/32"],
    [11, 12, "19/2560", "0"],
    [12, 13, "19/2560", "0"],
    [13, 14, "19/2560", "0"],
    [14, 15, "19/2560", "0"],
    [15, 16, "19/2560", "0"],
    [16, 17, "19/2560", "0"],
    [17, 18, "19/2560", "0"],
    [18, 19, "19/2560", "0"],
    [19, 20, "19/2560", "0"],
    [20, 21, "19/2560", "0"],
    [21, 22, "19/25600", "1/32"],
    [21, 23, "19/25600", "1/32"],
    [21, 24, "19/25600", "1/32"],
    [21, 25, "19/25600", "1/32"],
    [21, 26, "19/25600", "1/32"],
    [21, 27, "19/25600", "1/32"],
    [21, 28, "19/25600", "1/32"],
    [21, 29, "19/25600", "1/32"],
    [21, 30, "19/25600", "1/32"],
    [21, 31, "19/25600", "1/32"]
  ]
}


==> anc/ising_factorial_20pct.md <==
# Prospective Ising factorial comparison at 20% release

Ratios divide the numerator IACT by the denominator IACT. Counts report
strict wins for the denominator. See the manuscript for the protocol.

| Contrast | Geometric ratio | 95% interval | Median ratio | Strict wins | Outer wins | Holm-adjusted p |
|---|---:|---|---:|---:|---:|---:|
|LEF Combined / LEF Potential|1.044824|[1.031125, 1.057476]|1.047094|23/24|11/12|0.002930|
|Capacity Combined / Capacity Potential|1.038953|[1.027005, 1.052031]|1.034746|23/24|12/12|0.001953|
|Capacity Combined / LEF Combined|1.035469|[1.015323, 1.059798]|1.025003|20/24|10/12|0.010742|
|Capacity Potential / LEF Potential|1.041320|[1.023294, 1.060330]|1.043512|21/24|10/12|0.008789|


==> anc/rebuild_ising_table.py <==
"""Rebuild the prospective 20% Ising table from its reported aggregates."""

import argparse
from decimal import Decimal
from pathlib import Path


CONTRASTS = {
    "LEF Combined / LEF Potential": "LEF: C/P",
    "Capacity Combined / Capacity Potential": "Cap: C/P",
    "Capacity Combined / LEF Combined": "C: Cap/LEF",
    "Capacity Potential / LEF Potential": "P: Cap/LEF",
}


def render(summary):
    rows = {}
    for line in summary.splitlines():
        if not line.startswith("|"):
            continue
        columns = [field.strip() for field in line.strip("|").split("|")]
        if columns[0] not in CONTRASTS:
            continue
        name, ratio, interval, _, wins, _, p = columns
        if name in rows:
            raise ValueError(f"Duplicate summary row: {name}")
        low, high = map(Decimal, interval.removeprefix("[").removesuffix("]").split(","))
        rows[name] = (
            f"{CONTRASTS[name]} & {Decimal(ratio):.3f} [{low:.3f},{high:.3f}]"
            f" & {wins} & {Decimal(p):.4f}".replace(" & 0.", " & .") + r" \\"
        )
    if rows.keys() != CONTRASTS.keys():
        raise ValueError(f"Missing summary rows: {CONTRASTS.keys() - rows.keys()}")
    return "\n".join([
        r"\begin{tabular}{@{}lccc@{}}",
        r"\toprule",
        r"Contrast & Ratio [95\% CI] & Wins & $p_{\rm Holm}$ \\",
        r"\midrule",
        *(rows[name] for name in CONTRASTS),
        r"\bottomrule",
        r"\end{tabular}",
        "",
    ])


def main():
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--write", action="store_true", help="Write the generated TeX table.")
    args = parser.parse_args()
    ancillary = Path(__file__).resolve().parent
    summary = ancillary / "ising_factorial_20pct.md"
    target = ancillary.parent / "generated" / "ising_four_factor_main_table.tex"
    rendered = render(summary.read_text(encoding="utf-8"))
    if args.write:
        target.write_text(rendered, encoding="utf-8")
    elif target.read_text(encoding="utf-8") != rendered:
        raise SystemExit("Table differs from the reported aggregates.")
    print("PASS: the four rows agree with the reported aggregates.")


if __name__ == "__main__":
    main()


==> anc/verify_witness.py <==
"""Check a strict support-improvement certificate using exact arithmetic."""

import argparse
import json
from fractions import Fraction
from pathlib import Path


def require(condition, message):
    if not condition:
        raise ValueError(message)


def edge_set(rows, n):
    edges = set()
    for u, v in rows:
        require(type(u) is int and type(v) is int and 0 <= u < v < n,
                "Each edge must use canonical zero-based endpoints u < v.")
        require((u, v) not in edges, f"Duplicate edge {(u, v)}.")
        edges.add((u, v))
    return edges


def connected(n, edges):
    neighbors = [set() for _ in range(n)]
    for u, v in edges:
        neighbors[u].add(v)
        neighbors[v].add(u)
    seen = {0}
    queue = [0]
    for u in queue:
        for v in neighbors[u] - seen:
            seen.add(v)
            queue.append(v)
    return len(seen) == n


def verify(data):
    pi = list(map(Fraction, data["pi"]))
    f = list(map(Fraction, data["observable"]))
    z = list(map(Fraction, data["base_potential"]))
    y = list(map(Fraction, data["base_node_prices"]))
    floor = Fraction(data["self_loop_floor"])
    n = len(pi)
    require(n >= 2 and len(f) == len(z) == len(y) == n,
            "State vectors must have the same length.")
    require(all(p > 0 for p in pi) and sum(pi) == 1,
            "The target must be positive and normalized.")
    require(0 < floor < 1, "The self-loop floor must be in (0, 1).")

    mean = sum(p * value for p, value in zip(pi, f))
    centered = [value - mean for value in f]
    q = [p * value for p, value in zip(pi, centered)]
    variance = sum(value * h for value, h in zip(q, centered))
    budgets = [(1 - floor) * p for p in pi]
    require(variance > 0, "The observable must have positive variance.")

    base = edge_set(data["base_edges"], n)
    added = edge_set(data["added_edges"], n)
    require(added and not base.intersection(added) and connected(n, base),
            "The base must be connected and the added edges must be new.")
    require(all(price >= 0 for price in y), "Negative dual node price.")
    for u, v in base:
        require((z[u] - z[v]) ** 2 <= y[u] + y[v],
                f"Violated base dual edge constraint {(u, v)}.")
    lower_j = 2 * sum(a * b for a, b in zip(q, z))
    lower_j -= sum(s * price for s, price in zip(budgets, y))

    rows = data["augmented_flow"]
    flow_edges = edge_set([(u, v) for u, v, _, _ in rows], n)
    require(flow_edges <= base | added, "Augmented flow uses an unsupported edge.")
    load = [Fraction(0) for _ in pi]
    divergence = [Fraction(0) for _ in pi]
    positive_edges = set()
    upper_j = Fraction(0)
    for u, v, weight, current in rows:
        c, j = Fraction(weight), Fraction(current)
        require(c >= 0 and (c > 0 or j == 0),
                f"Invalid conductance or current on {(u, v)}.")
        if c == 0:
            continue
        positive_edges.add((u, v))
        load[u] += c
        load[v] += c
        divergence[u] += j
        divergence[v] -= j
        upper_j += j * j / c

    require(connected(n, positive_edges), "The augmented kernel is reducible.")
    require(all(total <= budget for total, budget in zip(load, budgets)),
            "The augmented kernel exceeds a node budget.")
    require(divergence == q, "The augmented current does not satisfy Bj = q.")
    lower_iact = 2 * lower_j / variance - 1
    upper_iact = 2 * upper_j / variance - 1
    require(upper_iact < lower_iact, "The witnesses do not strictly separate.")
    return lower_iact, upper_iact


def main():
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("witness", nargs="?", type=Path,
                        default=Path(__file__).with_name("analytic_witness.json"))
    args = parser.parse_args()
    with args.witness.open(encoding="utf-8") as source:
        lower, upper = verify(json.load(source))
    print(f"PASS: augmented IACT <= {upper} < {lower} <= base-optimal IACT")
    print(f"Certified IACT gap: {lower - upper}")


if __name__ == "__main__":
    main()

